Clock offset recovery with sublinear complexity enables synchronization on low-level hardware for quantum key distribution

We introduce iQSync, a clock offset recovery method designed for implementation on low-level hardware, such as FPGAs or microcontrollers, for quantum key distribution (QKD). iQSync requires minimal memory, only a simple instruction set (e.g. no floating-point operations), and can be evaluated with sublinear time complexity, typically involving no more than a few thousand iterations of a simple loop. Furthermore, iQSync allows for a precise clock offset recovery within few seconds, even for large offsets, and is well suited for scenarios with high channel loss and low signal-to-noise ratio, irrespective of the prepare-and-measure QKD protocol used. We implemented the method on our QKD platform, demonstrating its performance and conformity with analytically derived success probabilities for channel attenuations exceeding 70 dB.

==> anc/iQSync_full_simulation.py <==
"""
                           Supplemental Material for:

    Clock offset recovery with sublinear complexity enables synchronization
               on low-level hardware for quantum key distribution

            Jan Krause*, Nino Walenta, Jonas Hilt, and Ronald Freund

   Fraunhofer Institute for Telecommunications, Heinrich-Hertz-Institut, HHI,
                             10587 Berlin, Germany

                             
* jan.krause@hhi.fraunhofer.de


This Python script provides an implementation of the algorithms for iQSync, as
described in the main text, supplemented by functions that allow for a full
simulation of offset recovery, including symbol alignment.
For very long patterns, a faster simulation of channel losses is provided in the
second part. Finally, Monte Carlo simulations, resembling the experiments
described in the main text, are implemented.
Many examples are given for different values of the maximum level l_max,
degree of interleaving d_i, signal detection probability p_sig, and noise
probability p_noise.


(c) 2024. The Authors.
"""




# ##############################################################################
# Configuration
# ##############################################################################


show_plots = False




# ##############################################################################
# Imports
# ##############################################################################


import math
import random
import numpy as np
import matplotlib.pyplot as plt
import time




# ##############################################################################
# Preamble
# ##############################################################################


line1 = "\n\n\n\n" + "=" * 80
line2 = "=" * 80 + "\n"

print("\nThis script provides example simulations for clock offset recovery using iQSync,")
print("as described in our paper [1].")
print("\n(c) 2024. The authors.\n\n")
print("[1] J. Krause, N. Walenta, J. Hilt, and R. Freund \"Clock offset recovery with")
print("    sublinear complexity enables synchronization on low-level hardware for")
print("    quantum key distribution\", arxiv:2404.04081 (2024).")
print("\n\n")




# ##############################################################################
# Algorithms from our paper [1]
# ##############################################################################


def generate_symbol_pattern_iqsync(l_max, d_i):
    """
    Generate the iQSync symbols for the total synchronization pattern.
    
    This is Algorithm 1 from our paper [1].

    Parameters
    ----------
    l_max : int
        The maximum level of the pattern.
        The total number of levels is given by l_max + 1.
    d_i : int
        Degree of interleaving.
        Value has to be in [1, ..., l_max + 1].
    
    Returns
    -------
    list of int
        List with one entry for symbol, containing either 0 or 1.
    """
    N_l = l_max + 1
    N_g = math.ceil(N_l / d_i)
    N_sg = 2**(l_max + 1)
    N_s = N_sg * N_g
    symbol_pattern = []
    for k_s in range(N_s):
        k_g = k_s >> N_l
        l_minus = k_g * d_i
        l_plus = min(l_minus + d_i - 1, l_max)
        l = random.randint(l_minus, l_plus)
        s = ((k_s << 1) >> l) & 0b1
        symbol_pattern.append(s)
    return symbol_pattern


def recover_clock_offset_iqsync(l_max, d_i, timestamps):
    """
    Recover the timebin-precision offset using iQSync.

    This function assumes binary pulse-position modulation and
    requires timestamps in timebin precision.
    Alignment to the timebins has to be performed before.

    This is Algorithm 2 from our paper [1].

    Parameters
    ----------
    l_max : int
        The maximum level of the pattern.
        The total number of levels is given by l_max + 1.
    d_i : int
        Degree of interleaving.
        Value has to be in [1, ..., l_max + 1].
    timestamps : list of int
        Indices of the timebins in which detections occured (=detectiom
        timestamps in units of timebins).
    
    Returns
    -------
    int
        Recovered offset in units of timebins.
        Positive offsets indicate that Bob's clock is running ahead.
    """
    N_l = l_max + 1
    N_sg = 2**(l_max + 1)
    k_s_minus = 2**(l_max - 1)
    k_s_plus = N_sg - 2**(l_max - 1)
    delta = 0
    k_minus = 0
    for l in range(l_max + 1):
        c = 0
        g_req = l // d_i
        for k in range(k_minus, len(timestamps)):
            k_s = timestamps[k] // 2 # Current symbol index # Mod here
            g = k_s >> N_l
            if g > g_req:
                g_req_next = (l + 1) // d_i
                if g_req_next > g_req:
                    k_minus = k
                break
            k_sg = k_s & ((0b1 << N_l) - 1)
            if k_sg < k_s_minus or k_sg >= k_s_plus:
                continue
            k_s_shifted = (timestamps[k] + delta) >> 1 # Mod here
            s_expected = ((k_s_shifted << 1) >> l) & 0b1
            s = (timestamps[k] + delta) & 0b1 # Mod here
            if s == s_expected:
                c += 1
            else:
                c -= 1
        if c < 0:
            delta += 2**l # Mod here
    if delta > 2**l_max:
        delta = delta - 2**(l_max + 1)
    delta = - delta
    return delta




# ##############################################################################
# Additional functions needed for a full simulation
# *************************************************
#
# For a full simulation, we also need to encode the symbols, and simulate
# channel loss, jitter, and noise. The functions needed therefor are provided
# in the following.
# ##############################################################################


def encode_symbols_using_binary_ppm(symbol_pattern):
    """
    Encode the symbol pattern using binary pulse-position modulation (PPM).

    Zeros (ones) are encoded using early (late) pulses.

    Parameters
    ----------
    symbol_pattern : list of int
        Each entry represents one symbol and is either 0 or 1.
    
    Returns
    -------
    list of int
        Each entry represents one timebin with 0 representing no pulse,
        and 1 representing a pulse.
    """
    timebin_pattern = []
    for s in symbol_pattern:
        if s == 0:
            timebin_pattern += [1, 0]
        else:
            timebin_pattern += [0, 1]
    return timebin_pattern


def apply_channel_attenuation_and_noise(timebin_pattern, p_sig, p_noise, timebin_duration__ps, std_dev__ps):
    """
    Convert timebin pattern to timestamps in units of ps,
    apply channel attenuation, add noise, and add detector jitter.

    Parameters
    ----------
    timebin_pattern : list of int
        Each entry represents one timebin with 0 representing no pulse,
        and 1 representing a pulse.
    p_sig : float
        Probability for a pulse to be detected.
        Value in interval [0, 1].
    p_noise : float
        Probability for a noise detection to occur in one symbol (2 timebins).
        Value in interval [0, 1].
    timebin_duration__ps : int
        Duration of one timebin in units of ps.
    std_dev__ps : int or float
        Standard deviation of the jitter to be added in units of ps.
    
    Returns
    -------
    list of int
        Detection timestamps in ps.
    """
    timestamps__ps = []
    for i, x in enumerate(timebin_pattern):
        if x == 1 and random.random() < p_sig:
            timestamps__ps.append(int(timebin_duration__ps * (i + 0.5) + std_dev__ps * np.random.standard_normal()))
        elif random.random() < p_noise / 2:
            timestamps__ps.append(int(timebin_duration__ps * (i + random.random())))
    return timestamps__ps


def apply_offset(timestamps__ps, offset__ps):
    """
    Apply an offset to a list of timestamps. Use this function to simulate
    the unknown offset.

    Parameters
    ----------
    timestamps__ps : list of int
        Detection timestamps in units of ps.
    offset__ps : int
        Offset to be added in units of ps.

    Returns
    -------
    list of int
        Detection timestamps in untis of ps, with offset applied.
    """
    timestamps_new__ps = []
    for x in timestamps__ps:
        timestamps_new__ps.append(x + offset__ps)
    return timestamps_new__ps


def convert_timestamps_to_histogram(timestamps__ps, timebin_duration__ps):
    """
    Create a ps-precision histogram from timestamps, covering one timebin.

    Parameters
    ----------
    timestamps__ps : list of int
        Detection timestamps in units of ps.
    timebin_duration__ps : int
        Duration of one timebin in units of ps.

    Returns
    -------
    list of int
        Histogram with exactly timebin_duration__ps entries.
    """
    hist = [0] * timebin_duration__ps
    for x in timestamps__ps:
        i = x % timebin_duration__ps
        hist[i] += 1
    return hist


def determine_centering_offset_for_hist(hist):
    """
    Calculate the offset by which timestamps have to be shifted in order to
    be aligned to the timebin center.

    This function returns the offset which minimizes the sum of
    squared distances from detections to the timebin center.

    Parameters
    ----------
    hist : list of int
        Histogram to analyze. Use convert_timestamps_to_histogram(...) to
        create this histogram.
    
    Returns
    -------
    int
        Offset that minimizes the sum of squared distances from detections
        to the timebin center. The offset is positive, if the histogram peak
        is shifted to the right.
    """
    amount_steps = len(hist)
    half_amount_steps = amount_steps // 2

    # Here we do an initial calculation of the residua. This is basically
    # a vector with the squared distances to the center of the histogram.
    residuum_vec = [(i - half_amount_steps)**2 for i in range(amount_steps)]

    # Here we calculate the scalar product between the histogram and the
    # residua. This is done for every posible shift. The result is a vector
    # with the summed squares of the fit. The index of the smallest entry
    # is the offset of the peak to the histogram center.
    squares_sum_vec = [0] * amount_steps
    for shift in range(amount_steps):
        squares_sum = 0
        for i in range(amount_steps):
            j = (i + shift) % amount_steps
            squares_sum += hist[i] * residuum_vec[j]
        squares_sum_vec[shift] = squares_sum

    # Find the correct offset.
    stepmin = np.argmin(squares_sum_vec)

    # Make sure that the offset is in the range
    # -(amount_steps-1)/2, ... amount_steps/2
    offset = stepmin
    if (offset > half_amount_steps):
        offset -= amount_steps

    # Adjust to match our sign convention: Positive offset means, that the
    # pulse has its peak to late.
    # The offsets are then in the range
    # -amount_steps/2, ... (amount_steps-1)/2
    offset = - offset
    return offset


def find_alignment_offset(timestamps__ps, timebin_duration__ps):
    """
    Find the alignment offset of timestamps to the timebin center.

    Parameters
    ----------
    timestamps__ps : list of int
        Detection timestamps in units of ps.
    timebin_duration__ps : int
        Duration of one timebin in units of ps.

    Returns
    -------
    int
        Offset that minimizes the sum of squared distances from detections
        to the timebin center. The offset is positive, if the histogram peak
        is shifted to the right.
    """
    hist = convert_timestamps_to_histogram(timestamps__ps, timebin_duration__ps)
    offset__ps = determine_centering_offset_for_hist(hist)
    return offset__ps


def convert_timestamps_to_timebin_granularity(timestamps__ps, timebin_duration__ps):
    """
    Convert ps-precision timestamps to timebin precision.

    Parameters
    ----------
    timestamps__ps : list of int
        Detection timestamps in units of ps.
    timebin_duration__ps : int
        Duration of one timebin in ps.

    Returns
    -------
    list of int
        Detection timestamps in units of timebins.
    """
    timestamps = []
    for x in timestamps__ps:
        timestamps.append(x // timebin_duration__ps)
    return timestamps


def recover_clock_offset(l_max, d_i, timestamps__ps, timebin_duration__ps):
    """
    Recover the clock offset in ps-precision, using iQSync.

    Parameters
    ----------
    l_max : int
        The maximum level of the pattern.
        The total number of levels is given by l_max + 1.
    d_i : int
        Degree of interleaving.
        Value has to be in [1, ..., l_max + 1].
    timestamps : list of int
        Single-photon detection timestamps in units of ps.
    timebin_duration__ps : int
        Duration of one timebin in ps.
    
    Returns
    -------
    int
        Recovered offset in units of ps.
        Positive offsets indicate that Bob's clock is running ahead.
    """
    alignment_offset__ps = find_alignment_offset(timestamps__ps, timebin_duration__ps)
    timestamps_aligned__ps = [x - alignment_offset__ps for x in timestamps__ps]
    timestamps_aligned = [x // 800 for x in timestamps_aligned__ps]
    offset__timebins = recover_clock_offset_iqsync(l_max, d_i, timestamps_aligned)
    total_offset__ps = alignment_offset__ps + offset__timebins * timebin_duration__ps
    return total_offset__ps


def run_full_simulation(l_max, d_i, timebin_duration__ps, p_sig, p_noise, std_dev__ps, added_offset__ps, printing=True, show_plot=False):
    """
    Run a full iQSync synchronizarion simulation with symbol pattern generation,
    binary PPM encoding, signal loss, noise, jitter, offset, ps-precision clock offset recovery.

    Parameters
    ----------
    l_max : int
        The maximum level of the pattern.
        The total number of levels is given by l_max + 1.
    d_i : int
        Degree of interleaving.
        Value has to be in [1, ..., l_max + 1].
    timebin_duration__ps : int
        Duration of one timebin in ps.
    p_sig : float
        Probability for a pulse to be detected.
        Value in interval [0, 1].
    p_noise : float
        Probability for a noise detection to occur in one symbol (2 timebins).
        Value in interval [0, 1].
    std_dev__ps : int or float
        Standard deviation of the jitter to be added in units of ps.
    added_offset__ps : int
        This offset is added and later recovered by iQSync.
        It represents the offset, which is initially unknown to Alice and Bob.
    printing : bool = True
        If True, information is plotted.
    show_plot : bool = False
        If True, the histogram from the timebin alignment is shown.
    
    Returns
    -------
    bool
        True, if the offset was recovered with an error of less than half
        a timebin.
    int
        Number of detections.
    float
        Runtime of the clock recovery in ms.
    """
    # Generate detections
    symbol_pattern = generate_symbol_pattern_iqsync(l_max, d_i)
    timebin_pattern = encode_symbols_using_binary_ppm(symbol_pattern)
    timestamps__ps = apply_channel_attenuation_and_noise(timebin_pattern, p_sig, p_noise, timebin_duration__ps, std_dev__ps)
    
    # Apply offset
    timestamps__ps = apply_offset(timestamps__ps, offset__ps=added_offset__ps)
    n_det = len(timestamps__ps)

    # Recover offset
    t0 = time.time()
    recovered_offset__ps = recover_clock_offset(l_max, d_i, timestamps__ps, timebin_duration__ps)
    t1 = time.time()
    recovery_runtime__ms = 1000 * (t1 - t0)

    offset_recovery_error__ps = recovered_offset__ps - added_offset__ps

    max_recoverable_offset__timebins = 2**l_max

    N_l = l_max + 1
    N_g = math.ceil(N_l / d_i)
    N_sg = 2**(l_max + 1)
    N_s = N_sg * N_g
    total_pattern_duration__timebins = 2 * N_s

    if printing:
        print(f'Recoverable offsets     [timebins] : {- max_recoverable_offset__timebins} ... {max_recoverable_offset__timebins - 1}')
        print(f'Total pattern duration  [timebins] : {total_pattern_duration__timebins}')
        print()
        print(f'Recoverable offsets           [ms] : {- max_recoverable_offset__timebins * 800e-9:.3f} ... {(max_recoverable_offset__timebins - 1) * 800e-9:.3f}')
        print(f'Total pattern duration        [ms] : {total_pattern_duration__timebins * 800e-9:.3f}')
        print()
        print(f'Added offset                  [ps] : {added_offset__ps}')
        print(f'Recovered offset              [ps] : {recovered_offset__ps}')
        print(f'Offset recovery error         [ps] : {offset_recovery_error__ps}')
        print()
        print(f'Added offset            [timebins] : {added_offset__ps / timebin_duration__ps:.2f}')
        print(f'Recovered offset        [timebins] : {recovered_offset__ps / timebin_duration__ps:.2f}')
        print(f'Offset recovery error   [timebins] : {offset_recovery_error__ps / timebin_duration__ps:.2f}')
        print()
        print(f'Number of detections               : {len(timestamps__ps)}')
        print(f'Offset recovery runtime       [ms] : {(recovery_runtime__ms):.2f}')

    if show_plot:
        hist = convert_timestamps_to_histogram(timestamps__ps, timebin_duration__ps)
        plt.plot(hist)
        plt.title("Histogram used for timebin alignment")
        plt.xlabel("Bin (ps)")
        plt.ylabel("Counts per bin")
        plt.show()

    if abs(offset_recovery_error__ps / timebin_duration__ps) < 0.5:
        success = True
    else:
        success = False
    
    return success, n_det, recovery_runtime__ms




# ##############################################################################
# Examples
# ##############################################################################


print(line1)
print("Example pattern as in Table I of our paper [1].")
print(line2)
print(generate_symbol_pattern_iqsync(2, 1))




print(line1)
print("Example for no interleaving using")
print("l_max=12, d_i=1, p_sig=10**(-2), p_noise=10**(-3).")
print(line2)
run_full_simulation(
    l_max=12,
    d_i=1,
    timebin_duration__ps=800,
    p_sig  =0.010,
    p_noise=0.001,
    std_dev__ps=100,
    added_offset__ps=int(800*(random.randint(-4096, 4094)+random.random())),
    printing=True,
    show_plot=show_plots
)




print(line1)
print("Example for max. interleaving using")
print("l_max=18, d_i=19, p_sig=10**(-2), p_noise=10**(-3).")
print(line2)
run_full_simulation(
    l_max=18,
    d_i=19,
    timebin_duration__ps=800,
    p_sig  =0.01,
    p_noise=0.001,
    std_dev__ps=100,
    added_offset__ps=int(800*(4094+random.random())),
    printing=True,
    show_plot=show_plots
)




print(line1)
print("Example simulation for too large offset using")
print("l_max=12, d_i=1, p_sig=10**(-2), p_noise=10**(-3).")
print(line2)
run_full_simulation(
    l_max=12,
    d_i=1,
    timebin_duration__ps=800,
    p_sig  =0.01,
    p_noise=0.001,
    std_dev__ps=100,
    added_offset__ps=int(800*(4096+random.random())),
    printing=True,
    show_plot=show_plots
)




# ##############################################################################
# Fast simulation
# ***************
# 
# The implementation above keeps close to the implementation in our paper.
# However, to simulate high channel losses, this leads to very time-consuming
# simulations and effectively prevents the simulation for l_max >= 20.
# The simulation below does not change the synchronization method, but more
# efficiently simulate channel loss, allowing for the simulation of much longer
# synchronization patterns.
# ##############################################################################


def generate_detections_iqsync_fast(l_max, d_i, symbol_indices, timebin_duration__ps, std_dev__ps):
    """
    Generates the iQSync symbols for the total synchronization pattern.

    Parameters
    ----------
    l_max : int
        The maximum level of the pattern.
        The total number of levels is given by l_max + 1.
    d_i : int
        Degree of interleaving.
        Value has to be in [1, ..., l_max + 1].
    symbol_indices : list of int
        Indices of the symbols for which a detection is obtained.
    timebin_duration__ps : int
        Duration of one timebin in ps.
    std_dev__ps : int or float
        Standard deviation of the jitter to be added in units of ps.
    
    Returns
    -------
    list of int
        Detection timestamps in ps.
    """
    N_l = l_max + 1
    timestamps__ps = []
    for k_s in symbol_indices:
        k_g = k_s >> N_l
        l_minus = k_g * d_i
        l_plus = min(l_minus + d_i - 1, l_max)
        l = random.randint(l_minus, l_plus)
        s = ((k_s << 1) >> l) & 0b1
        timestamps__ps.append(
            int(
                k_s * 2 * timebin_duration__ps
                + (s + 0.5) * timebin_duration__ps
                + std_dev__ps * np.random.standard_normal()
                )
            )
    return timestamps__ps


def binomial(n, p):
    """
    Draw a sample from a binomial distribution.

    Parameters
    ----------
    n : int
        Number of trials.
    p : float
        Success probability per trial.

    Returns
    -------
    int
        The random sample.
    """
    try:
        x = int(np.random.binomial(n, p))
    except:
        # Here we handle a problem that does not occur on Linux or macOS
        # but on Windows, where np.random.binomial() cannot handle large
        # numbers. Hence, we use the binomial approximation.
        mu = n * p
        var = n * p * (1 - p)
        sigma = var**(1 / 2)
        x = int(np.random.normal(0, 1) * sigma + mu)
    return x


def full_simulation_fast(l_max, d_i, timebin_duration__ps, p_sig, p_noise, std_dev__ps, added_offset__ps, printing=True, show_plot=False):
    """
    Run a full iQSync synchronizarion simulation with symbol pattern generation,
    binary PPM encoding, signal loss, noise, jitter, offset, ps-precision clock offset recovery.

    Parameters
    ----------
    l_max : int
        The maximum level of the pattern.
        The total number of levels is given by l_max + 1.
    d_i : int
        Degree of interleaving.
        Value has to be in [1, ..., l_max + 1].
    timebin_duration__ps : int
        Duration of one timebin in ps.
    p_sig : float
        Probability for a pulse to be detected.
        Value in interval [0, 1].
    p_noise : float
        Probability for a noise detection to occur in one symbol (2 timebins).
        Value in interval [0, 1].
    std_dev__ps : int or float
        Standard deviation of the jitter to be added in units of ps.
    added_offset__ps : int
        This offset is added and later recovered by iQSync.
        It represents the offset, which is initially unknown to Alice and Bob.
    printing : bool = True
        If True, information is plotted.
    show_plot : bool = False
        If True, the histogram from the timebin alignment is shown.    

    Returns
    -------
    bool
        True, if the offset was recovered with an error of less than half
        a timebin.
    int
        Number of detections.
    float
        Runtime of the clock recovery in ms.
    """
    N_l = l_max + 1
    N_g = math.ceil(N_l / d_i)
    N_sg = 2**(l_max + 1)
    N_s = N_sg * N_g
    
    # Generate signal detections
    n_det_sig = binomial(N_s, p_sig)
    symbol_indices_sig = random.sample(range(N_s), n_det_sig)
    symbol_indices_sig.sort()
    timestamps_sig__ps = generate_detections_iqsync_fast(l_max, d_i, symbol_indices_sig, timebin_duration__ps, std_dev__ps)

    # Generate noise detections
    n_det_noise = binomial(N_s, p_noise)
    symbol_indices_noise = random.sample(range(N_s), n_det_noise)
    timestamps_noise__ps = [int((i + random.random()) * 2 * timebin_duration__ps) for i in symbol_indices_noise]
    
    # Combine detections
    timestamps__ps = timestamps_sig__ps + timestamps_noise__ps
    timestamps__ps.sort()

    # Apply offset
    timestamps__ps = apply_offset(timestamps__ps, offset__ps=added_offset__ps)
    n_det = len(timestamps__ps)

    # Recover offset
    t0 = time.time()
    recovered_offset__ps = recover_clock_offset(l_max, d_i, timestamps__ps, timebin_duration__ps)
    t1 = time.time()
    recovery_runtime__ms = 1000 * (t1 - t0)

    offset_recovery_error__ps = recovered_offset__ps - added_offset__ps

    max_recoverable_offset__timebins = 2**l_max

    N_l = l_max + 1
    N_g = math.ceil(N_l / d_i)
    N_sg = 2**(l_max + 1)
    N_s = N_sg * N_g
    total_pattern_duration__timebins = 2 * N_s

    if printing:
        print(f'Recoverable offsets     [timebins] : {- max_recoverable_offset__timebins} ... {max_recoverable_offset__timebins - 1}')
        print(f'Total pattern duration  [timebins] : {total_pattern_duration__timebins}')
        print()
        print(f'Recoverable offsets           [ms] : {- max_recoverable_offset__timebins * 800e-9:.3f} ... {(max_recoverable_offset__timebins - 1) * 800e-9:.3f}')
        print(f'Total pattern duration        [ms] : {total_pattern_duration__timebins * 800e-9:.3f}')
        print()
        print(f'Added offset                  [ps] : {added_offset__ps}')
        print(f'Recovered offset              [ps] : {recovered_offset__ps}')
        print(f'Offset recovery error         [ps] : {offset_recovery_error__ps}')
        print()
        print(f'Added offset            [timebins] : {added_offset__ps / timebin_duration__ps:.2f}')
        print(f'Recovered offset        [timebins] : {recovered_offset__ps / timebin_duration__ps:.2f}')
        print(f'Offset recovery error   [timebins] : {offset_recovery_error__ps / timebin_duration__ps:.2f}')
        print()
        print(f'Number of detections               : {len(timestamps__ps)}')
        print(f'Offset recovery runtime       [ms] : {(recovery_runtime__ms):.2f}')

    if show_plot:
        hist = convert_timestamps_to_histogram(timestamps__ps, timebin_duration__ps)
        plt.plot(hist)
        plt.title("Histogram used for timebin alignment")
        plt.xlabel("Bin (ps)")
        plt.ylabel("Counts per bin")
        plt.show()
    

    if abs(offset_recovery_error__ps / timebin_duration__ps) < 0.5:
        success = True
    else:
        success = False
    
    return success, n_det, recovery_runtime__ms
    



# ##############################################################################
# Examples using the fast simulation
# ##############################################################################


print(line1)
print("Example fast simulation using")
print("l_max=28, d_i=4, 60 dB channel attenuation, p_noise=1.1*10**(-7).")
print(line2)
full_simulation_fast( # Runs approx. one minute on a recent consumer notebook (2024).
    l_max=28,
    d_i=4,
    timebin_duration__ps=800,
    p_sig  =10**(-60/10),
    p_noise=1.1*1e-7,
    std_dev__ps=100,
    added_offset__ps=int(800*(random.randint(-4096, 4094)+random.random())),
    printing=True,
    show_plot=show_plots
)


print(line1)
print("Example fast simulation using")
print("l_max=28, d_i=29, 44 dB channel attenuation, p_noise=1.1*10**(-7).")
print(line2)
full_simulation_fast( # Runs approx. one minute on a recent consumer notebook (2024).
    l_max=28,
    d_i=29,
    timebin_duration__ps=800,
    p_sig  =10**(-44/10),
    p_noise=1.1*1e-7,
    std_dev__ps=100,
    added_offset__ps=int(800*(random.randint(-4096, 4094)+random.random())),
    printing=True,
    show_plot=show_plots
)




# ##############################################################################
# Monte Carlo simulations
# ***********************
# 
# Using the fast simulation, we can run Monte Carlo simulations that resemble
# the experimental results shown in our paper [1].
# ##############################################################################


import scipy.stats


def mc(l_max, d_i, p_sig, p_noise, n):
    r = [
        full_simulation_fast( # Runs approx. one minute on a recent consumer notebook (2024).
            l_max=l_max,
            d_i=d_i,
            timebin_duration__ps=800,
            p_sig=p_sig,
            p_noise=p_noise,
            std_dev__ps=100,
            added_offset__ps=int(800*(random.randint(-4096, 4094)+random.random())),
            printing=False,
            show_plot=False
        )
        for _ in range(n)
        ]
    n_success = sum([x[0] for x in r])
    n_failure = n - n_success
    alpha_prior = 1
    beta_prior = 1
    alpha_posterior = alpha_prior + n_success
    beta_posterior = beta_prior + n_failure
    upper_bound = scipy.stats.beta.ppf(0.975, alpha_posterior, beta_posterior)
    lower_bound = scipy.stats.beta.ppf(0.025, alpha_posterior, beta_posterior)

    n_det_mean = np.mean([x[1] for x in r])
    n_det_std  = np.std([x[1] for x in r])

    t_mean__ms = np.mean([x[2] for x in r])
    t_std__ms  = np.std([x[2] for x in r])
    
    print("Success 95%-CI                       : ({:.4f}, {:.4f})".format(lower_bound, upper_bound))
    print("Average number of detections         : {:.0f} ± {:.0f}".format(n_det_mean, n_det_std))
    print("Average offset recovery runtime [ms] : {:.2f} ± {:.2f}".format(t_mean__ms, t_std__ms))




# ##############################################################################
# Examples corresponding to FIG. 7(a) in our paper
# ##############################################################################


print(line1)
print("Example Monte Carlo simulation using")
print("l_max=28, d_i=1, 73 dB channel attenuation, p_noise=1.1*10**(-7), n=50,")
print("cf. FIG. 7(a) in our paper [1].")
print(line2)
mc(l_max=28, d_i=1, p_sig=10**(-73/10), p_noise=1.1*10**(-7), n=50)


print(line1)
print("Example Monte Carlo simulation using")
print("l_max=28, d_i=1, 64 dB channel attenuation, p_noise=9.9*10**(-6), n=50,")
print("cf. FIG. 7(a) in our paper [1].")
print(line2)
mc(l_max=28, d_i=1, p_sig=10**(-64/10), p_noise=9.9*10**(-6), n=50)


print(line1)
print("Example Monte Carlo simulation using")
print("l_max=28, d_i=1, 79 dB channel attenuation, p_noise=0, n=50,")
print("cf. FIG. 7(a) in our paper [1].")
print(line2)
mc(l_max=28, d_i=1, p_sig=10**(-79/10), p_noise=0, n=50)




# ##############################################################################
# Example corresponding to FIG. 7(b) in our paper [1]
# ##############################################################################


print(line1)
print("Example Monte Carlo simulation using")
print("l_max=28, d_i=4, 65 dB channel attenuation, p_noise=1.1*10**(-7), n=50,")
print("cf. FIG. 7(b) in our paper [1].")
print(line2)
mc(l_max=28, d_i=4, p_sig=10**(-65/10), p_noise=1.1*10**(-7), n=50)




# ##############################################################################
# Example corresponding to FIG. 7(c) in our paper [1]
# ##############################################################################


print(line1)
print("Example Monte Carlo simulation using")
print("l_max=26, d_i=1, 69 dB channel attenuation, p_noise=1.1*10**(-7), n=50,")
print("cf. FIG. 7(c) in our paper [1].")
print(line2)
mc(l_max=26, d_i=1, p_sig=10**(-69/10), p_noise=1.1*10**(-7), n=50)




# ##############################################################################
# Example corresponding to FIG. 7(c) in our paper [1]
# ##############################################################################


print(line1)
print("Example Monte Carlo simulation using")
print("l_max=28, d_i=29, 49 dB channel attenuation, p_noise=1.1*10**(-7), n=50.")
print(line2)
mc(l_max=28, d_i=29, p_sig=10**(-49/10), p_noise=1.1*10**(-7), n=50)
